Soft Barycentric Refinement

The soft Barycentric refinement preserves manifolds with or without boundary. In every dimension larger than one, there is a universal spectral central limiting measure that has affinities with the Barycentric limiting measure one dimension lower. Ricci type quantities like the length of the dual sphere of co-dimension-2 simplex stay invariant under soft refinements. We prove that the dual graphs of any manifold can be colored with 3 colors, which is in the 2-dimensional case a special case of the Groetzsch theorem. It follows that the vertices of a soft Barycentric refined q-manifold G' can be colored by q+1 or q+2 colors.

==> potential/barchart2d.m <==
Import["../code.m"];
s = SoftBarycentric[CompleteGraph[{2, 2, 2}], 6]; K = 
 KirchhoffMatrix[s]; n = Length[K];
l = Sort[Eigenvalues[1.0*K]];
S = BarChart[BinCounts[l, 0.3], ColorFunction -> Hue, Ticks -> None];
Export["barchart2d.png",S,"PNG",ImageSize->"1600"]


==> potential/potential1d.m <==
Import["~/text3/graphgeometry/art-simon/code.m"];
s = Barycentric[CompleteGraph[2],7]; K=KirchhoffMatrix[s]; n = Length[K];
l = Sort[Eigenvalues[1.0*K]];
UU[z_]:=Sum[If[Abs[l[[k]]]< 10^(-10),0,Log[Abs[l[[k]]-z]]],{k,Length[l]}]
S1=ContourPlot[UU[x + I y], {x, -2, 7}, {y, -6, 6}, FrameTicks -> None, Axes->False,
 ColorFunction->Hue, Contours -> 100, ContourStyle->Thickness[0.0001], PlotPoints -> 300];
S2=Plot[UU[x]/n, {x,-2, 7},PlotRange ->{-6,6},PlotPoints->1920,PlotStyle -> {Thickness[0.001],Red}];
S3=Graphics[{Black,PointSize->0.002,Table[Point[{l[[k]], 0}],{k,Length[l]}]}, PlotRange -> {{-2,7}, {-6,6}}];
S4=Graphics[{Yellow,Thickness[0.001],Line[Append[Prepend[Table[{l[[k]],4*(k-1)/n},{k,Length[l]}],{-2,0}],{7,4(n-1)/n}]]}, 
  PlotRange -> {{-2,7}, {-6,6}}];
S5=Graphics[{RGBColor[0.5,0.5,0.5],FontSize->20,Table[Text[k,{k,-0.2}],{k,-1,9}]},PlotRange -> {{-2,7}, {-6,6}}];
S=Show[{S1,S2,S3,S4,S5},PlotRange -> {{-2,7}, {-6,6}}];
Export["potential1d.png",S,"PNG",ImageSize->{1600,1600}]; 


==> potential/potential2d.m <==
Import["~/text3/graphgeometry/art-simon/code.m"];
s = Barycentric[CompleteGraph[3],4]; K=KirchhoffMatrix[s]; n = Length[K];
l = Sort[Eigenvalues[1.0*K]];
UU[z_]:=Sum[If[Abs[l[[k]]]< 10^(-10),0,Log[Abs[l[[k]]-z]]],{k,Length[l]}]
S1=ContourPlot[UU[x + I y], {x, -2, 13}, {y, -6, 6}, FrameTicks -> None,
 ColorFunction->Hue, Contours -> 80, ContourStyle->Thickness[0.0001],
   PlotPoints -> 200]; 
S2=Plot[UU[x]/n, {x,-2, 13},PlotRange ->{-6,6},PlotPoints->1600,PlotStyle -> {Thickness[0.001],Red}];
S3=Graphics[{Black,PointSize->0.002,Table[Point[{l[[k]], 0}],{k,Length[l]}]}, PlotRange -> {{-2,13}, {-6,6}}];
S4=Graphics[{Yellow,Thickness[0.001],Line[Prepend[Table[{l[[k]],4*(k-1)/n},{k,Length[l]}],{-2,0}]]}, PlotRange -> {{-2,13}, {-6,6}}];
S5=Graphics[{RGBColor[0.5,0.5,0.5],FontSize->20,Table[Text[k,{k,-0.2}],{k,-1,12}]},PlotRange -> {{-2,13}, {-6,6}}];
S=Show[{S1,S2,S3,S4,S5},PlotRange -> {{-2,13}, {-6,6}}];
Export["potential2d.png",S,"PNG",ImageSize->{1600,1600}]; 



==> potential/softdensity2d.m <==
Import["../code.m"];
s = SoftBarycentric[CompleteGraph[{2,2,2}],4]; K=KirchhoffMatrix[s]; n = Length[K];
l = Sort[Eigenvalues[1.0*K]];
UU[z_]:=Sum[If[Abs[l[[k]]]< 10^(-10),0,Log[Abs[l[[k]]-z]]],{k,Length[l]}]
S1=ContourPlot[UU[x + I y], {x, -2, 10}, {y, -6, 6}, FrameTicks -> None,
 ColorFunction->Hue, Contours -> 80, ContourStyle->Thickness[0.0001], PlotPoints -> 200]; 
S2=Plot[UU[x]/n, {x,-2, 10},PlotRange ->{-6,6},PlotPoints->1600,PlotStyle -> {Thickness[0.001],Orange}];
S3=Graphics[{Black,PointSize->0.002,Table[Point[{l[[k]], 0}],{k,Length[l]}]}, PlotRange -> {{-2,10}, {-6,6}}];
S4=BarChart[BinCounts[l, 0.3], ColorFunction -> Hue, Ticks -> None];
S5=Graphics[{RGBColor[0.5,0.5,0.5],FontSize->20,Table[Text[k,{k,-0.2}],{k,-1,9}]},PlotRange -> {{-2,10}, {-6,6}}];
S=Show[{S4},PlotRange -> {{-2,10}, {-6,6}}];
Export["softdensity2d.png",S,"PNG",ImageSize->1600]; 



==> potential/softpotential2d.m <==
Import["../code.m"];
s = SoftBarycentric[CompleteGraph[{2,2,2}],6]; K=KirchhoffMatrix[s]; n = Length[K];
l = Sort[Eigenvalues[1.0*K]];
UU[z_]:=Sum[If[Abs[l[[k]]]< 10^(-10),0,Log[Abs[l[[k]]-z]]],{k,Length[l]}]
S1=ContourPlot[UU[x + I y], {x, -2, 11}, {y, -6, 6}, FrameTicks -> None,
 ColorFunction->Hue, Contours -> 80, ContourStyle->Thickness[0.0001], PlotPoints -> 200]; 
S2=Plot[UU[x]/n, {x,-2, 11},PlotRange ->{-6,6},PlotPoints->1600,PlotStyle -> {Thickness[0.001],Red}];
S3=Graphics[{Black,PointSize->0.002,Table[Point[{l[[k]], 0}],{k,Length[l]}]}, PlotRange -> {{-2,11}, {-6,6}}];
S4=Graphics[{Yellow,Thickness[0.001],Line[Prepend[Table[{l[[k]],4*(k-1)/n},{k,Length[l]}],{-2,0}]]}, PlotRange -> {{-2,11}, {-6,6}}];
S5=Graphics[{RGBColor[0.5,0.5,0.5],FontSize->20,Table[Text[k,{k,-0.2}],{k,-1,9}]},PlotRange -> {{-2,11}, {-6,6}}];
S=Show[{S1,S2,S3,S4,S5},PlotRange -> {{-2,11}, {-6,6}}];
Export["softpotential2d.png",S,"PNG",ImageSize->1600]; 



==> potential/softpotential3d.m <==
Import["~/text3/graphgeometry/art-simon/code.m"];
s = SoftBarycentric[CompleteGraph[{2,2,2,2}],3]; 
K=KirchhoffMatrix[s]; n = Length[K]; l = Sort[Eigenvalues[1.0*K]];
UU[z_]:=Sum[If[Abs[l[[k]]]< 10^(-10),0,Log[Abs[l[[k]]-z]]],{k,Length[l]}]
S1=ContourPlot[UU[x + I y], {x, -2, 18}, {y, -6, 6}, FrameTicks -> None,
 ColorFunction->Hue, Contours -> 80, ContourStyle->Thickness[0.0001], PlotPoints -> 200]; 
S2=Plot[0.6*UU[x]/n, {x,-2, 18},PlotRange ->{-6,6},PlotPoints->1600,PlotStyle -> {Thickness[0.001],Red}];
S3=Graphics[{Black,PointSize->0.002,Table[Point[{l[[k]], 0}],{k,Length[l]}]}, PlotRange -> {{-2,18}, {-6,6}}];
S4=Graphics[{Yellow,Thickness[0.001],Line[Prepend[Table[{l[[k]],4*(k-1)/n},{k,Length[l]}],{-2,0}]]}, PlotRange -> {{-2,18}, {-6,6}}];
S5=Graphics[{RGBColor[0.5,0.5,0.5],FontSize->20,Table[Text[k,{k,-0.2}],{k,-1,17}]},PlotRange -> {{-2,18}, {-6,6}}];
S=Show[{S1,S2,S3,S4,S5},PlotRange -> {{-2,18}, {-6,6}}];
Export["softpotential3d.png",S,"PNG",ImageSize->1600]; 


